When Should LLMs Abstain? Chain-of-Self-Questioning for Selective Risk Control

Large language models can produce fluent answers when their factual support is weak. This paper introduces Chain-of-Self-Questioning (CoSQ), a prompt-only framework that makes answer commitment conditional on an explicit assessment of the information required to answer a question. We evaluate three CoSQ variants under seventeen conditions on the 817-item TruthfulQA multiple-choice validation set using eleven open-weight and hosted model families. In the final balanced-option protocol, Grounded-CoSQ at {\tau}=0.90 reduces the mean unconditional wrong-commitment rate from 13.1% under chain-of-thought prompting to 8.9%, a 32.1% relative reduction, while increasing answered accuracy from 86.9% to 89.7% and answering 87.6% of questions. Both improvements hold for all eleven models and at every evaluated threshold. Critical-CoSQ and Adaptive-CoSQ provide neighboring operating points with 88.6% and 86.5% coverage, respectively, while remaining more reliable than the baseline. A secondary Natural Questions Short-Answer evaluation provides convergent open-form evidence. These findings show that self-assessment can support explicit, tunable answer-or-abstain decisions when an unsupported commitment is more costly than referral or review.

==> build_final_results.py <==
"""Build the final corrected TruthfulQA-MC analysis dataset.

The ten-model campaign summary is authoritative for those runs. DeepSeek was
run separately and is scored here with the same MC rules before aggregation.
HR is the unconditional wrong-commitment rate W/N, matching src/cosq/eval/metrics.py.
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.stats import wilcoxon


ROOT = Path(__file__).parent
REPO = Path(r"E:\AcademicWorks\Makaleler\Papers After PostDoc\1002\cosq_cluade\cosq")
TEN_CSV = REPO / "results/campaigns/mc_full_17cond_newproject/mc_campaign_summary.csv"
DATA = REPO / "data/truthfulqa_mc1.jsonl"
DEEPSEEK_RUN = REPO / (
    "results/runs/2026-09-11T15-44-10Z__mc_pilot_truthfulqa_mc1_deepseek_v4_flash__"
    "deepseek-v4-flash__081a0f9cc201"
)
OUT = ROOT / "final_analysis"


def score_deepseek() -> pd.DataFrame:
    gold: dict[str, tuple[int, int]] = {}
    with DATA.open(encoding="utf-8") as f:
        for line in f:
            row = json.loads(line)
            gold[row["id"]] = (row["gold_index"], len(row["options"]))

    counts: dict[str, dict[str, int]] = {}
    with (DEEPSEEK_RUN / "records.jsonl").open(encoding="utf-8") as f:
        for line in f:
            row = json.loads(line)
            stats = counts.setdefault(
                row["strategy"],
                {"correct": 0, "wrong": 0, "idk": 0, "unparseable": 0},
            )
            choice = str(row.get("answer_text", "")).strip().upper()
            gold_index, n_options = gold[row["question_id"]]
            valid = (
                len(choice) == 1
                and "A" <= choice <= "Z"
                and ord(choice) - 65 < n_options
            )
            if valid:
                stats["correct" if ord(choice) - 65 == gold_index else "wrong"] += 1
            elif row.get("decision") in {"abstain", "idk"} or choice in {
                "",
                "ABSTAIN",
                "IDK",
                "UNKNOWN",
            }:
                stats["idk"] += 1
            else:
                stats["unparseable"] += 1

    rows = []
    for condition, c in sorted(counts.items()):
        n = sum(c.values())
        answered = c["correct"] + c["wrong"]
        rows.append(
            {
                "dataset": "truthfulqa_mc1",
                "model_id": "deepseek-v4-flash",
                "run_dir": str(DEEPSEEK_RUN.relative_to(REPO)).replace("\\", "/"),
                "condition": condition,
                "n": n,
                "AA": c["correct"] / answered,
                "coverage": answered / n,
                "HR": c["wrong"] / n,
                "unparseable": c["unparseable"] / n,
                "abstention_rate": c["idk"] / n,
            }
        )
    return pd.DataFrame(rows)


def bootstrap_ci(values: np.ndarray, seed: int = 1002) -> tuple[float, float]:
    rng = np.random.default_rng(seed)
    samples = rng.choice(values, size=(10_000, len(values)), replace=True).mean(axis=1)
    return tuple(np.quantile(samples, [0.025, 0.975]))


def main() -> None:
    base = pd.read_csv(TEN_CSV)
    deepseek = score_deepseek()
    df = pd.concat([base, deepseek], ignore_index=True)
    OUT.mkdir(exist_ok=True)
    df.to_csv(OUT / "mc_full_all11.csv", index=False)

    agg = (
        df.groupby("condition")[["AA", "coverage", "HR", "unparseable", "abstention_rate"]]
        .agg(["mean", "std"])
        .reset_index()
    )
    agg.columns = [
        "condition"
        if col[0] == "condition"
        else f"{col[0]}_{col[1]}"
        for col in agg.columns
    ]
    agg.to_csv(OUT / "aggregate_by_condition.csv", index=False)

    key_conditions = ["cot_mc", "grounded_mc_mean090", "critical_mc_mean090", "adaptive_mc_mean090"]
    model_level = df[df.condition.isin(key_conditions)].pivot(
        index="model_id", columns="condition", values=["AA", "coverage", "HR"]
    )
    model_level.to_csv(OUT / "model_level_key_results.csv")

    stats_rows = []
    wide = df.pivot(index="model_id", columns="condition", values="HR")
    for condition in key_conditions[1:]:
        delta = wide["cot_mc"] - wide[condition]
        w = wilcoxon(delta, alternative="greater", method="auto")
        ci = bootstrap_ci(delta.to_numpy())
        sd = delta.std(ddof=1)
        stats_rows.append(
            {
                "comparison": f"CoT -> {condition}",
                "delta_HR_mean": delta.mean(),
                "wilcoxon_p": w.pvalue,
                "bootstrap_low": ci[0],
                "bootstrap_high": ci[1],
                "cohens_d": delta.mean() / sd if sd else np.nan,
                "n_models": len(delta),
            }
        )
    pd.DataFrame(stats_rows).to_csv(OUT / "paired_hr_statistics.csv", index=False)

    md = [
        "# Final TruthfulQA-MC analysis",
        "",
        f"Models: {df.model_id.nunique()} | Conditions per model: {df.groupby('model_id').size().iloc[0]} | Questions: {df.n.unique().tolist()}",
        "",
        "AA is answered accuracy C/(C+W); coverage is (C+W)/N; HR is W/N in this table.",
        "",
        "## Aggregate results",
        "",
        "| Condition | AA mean +/- SD | Coverage mean +/- SD | HR mean +/- SD |",
        "|---|---:|---:|---:|",
    ]
    for _, r in agg.iterrows():
        md.append(
            f"| {r['condition']} | {r['AA_mean']:.3f} +/- {r['AA_std']:.3f} | "
            f"{r['coverage_mean']:.3f} +/- {r['coverage_std']:.3f} | "
            f"{r['HR_mean']:.3f} +/- {r['HR_std']:.3f} |"
        )
    md += ["", "## Paired HR statistics", "", "| Comparison | Delta HR | Wilcoxon p | Bootstrap 95% CI | Cohen d |", "|---|---:|---:|---:|---:|"]
    for r in stats_rows:
        md.append(
            f"| {r['comparison']} | {r['delta_HR_mean']:.4f} | {r['wilcoxon_p']:.5f} | "
            f"[{r['bootstrap_low']:.4f}, {r['bootstrap_high']:.4f}] | {r['cohens_d']:.2f} |"
        )
    (OUT / "final_summary.md").write_text("\n".join(md) + "\n", encoding="utf-8")
    print(f"Wrote {len(df)} rows for {df.model_id.nunique()} models to {OUT}")


if __name__ == "__main__":
    main()


==> figures/make_professional_figures.py <==
"""Generate publication figures from the final balanced campaign.

The script is offline and reads only final_analysis/mc_full_all11.csv.
It creates vector PDFs with ReportLab and matching PNG previews with Poppler.
"""

from __future__ import annotations

import csv
import json
import shutil
import statistics
import subprocess
from collections import defaultdict
from pathlib import Path

from reportlab.lib.colors import HexColor
from reportlab.pdfgen import canvas


MANUSCRIPT = Path(__file__).resolve().parents[1]
OUT = MANUSCRIPT / "figures"
DATA = MANUSCRIPT / "final_analysis" / "mc_full_all11.csv"
THRESHOLDS = (50, 60, 70, 80, 90)

COLORS = {
    "Direct": "#6B7280",
    "CoT": "#2563EB",
    "Grounded-CoSQ": "#15803D",
    "Critical-CoSQ": "#D97706",
    "Adaptive-CoSQ": "#A21CAF",
}
MARKERS = {
    "Direct": "x",
    "CoT": "circle",
    "Grounded-CoSQ": "square",
    "Critical-CoSQ": "diamond",
    "Adaptive-CoSQ": "triangle",
}
FAMILY_CONDITIONS = {
    "Grounded-CoSQ": "grounded_mc_mean{threshold:03d}",
    "Critical-CoSQ": "critical_mc_mean{threshold:03d}",
    "Adaptive-CoSQ": "adaptive_mc_mean{threshold:03d}",
}
PRINCIPAL = (
    ("direct_mc", "Direct"),
    ("cot_mc", "CoT"),
    ("grounded_mc_mean090", "Grounded-CoSQ"),
    ("critical_mc_mean090", "Critical-CoSQ"),
    ("adaptive_mc_mean090", "Adaptive-CoSQ"),
)
MODEL_NAMES = {
    "claude5_sonnet": "Claude 5 Sonnet",
    "deepseek-flash": "DeepSeek Flash",
    "gemma3_12b_it": "Gemma 3 12B",
    "gemma4_31b_it": "Gemma 4 31B",
    "gpt-oss-120b": "GPT-OSS 120B",
    "gpt-oss-20b": "GPT-OSS 20B",
    "gpt5_5": "GPT-5.5",
    "llama3-70b": "Llama 3 70B",
    "llama3-8b": "Llama 3 8B",
    "llama4_scout-17b": "Llama 4 Scout 17B",
    "mistral-7b": "Mistral 7B",
}

GRID = HexColor("#E5E7EB")
INK = HexColor("#1F2937")
MUTED = HexColor("#4B5563")


def load_rows() -> list[dict[str, object]]:
    with DATA.open(encoding="utf-8", newline="") as handle:
        rows: list[dict[str, object]] = list(csv.DictReader(handle))
    for row in rows:
        for field in ("AA", "coverage", "HR", "abstention_rate"):
            row[field] = float(row[field])
    if len(rows) != 187:
        raise ValueError(f"Expected 187 rows, found {len(rows)}")
    return rows


ROWS = load_rows()


def summaries(metric: str) -> tuple[dict[str, float], dict[str, float]]:
    grouped: dict[str, list[float]] = defaultdict(list)
    for row in ROWS:
        grouped[str(row["condition"])].append(float(row[metric]))
    means = {
        condition: statistics.fmean(values)
        for condition, values in grouped.items()
    }
    sds = {
        condition: statistics.stdev(values)
        for condition, values in grouped.items()
    }
    return means, sds


def text(
    chart: canvas.Canvas,
    x: float,
    y: float,
    value: str,
    *,
    size: float = 8,
    bold: bool = False,
    align: str = "left",
    color=INK,
) -> None:
    chart.setFillColor(color)
    chart.setFont("Helvetica-Bold" if bold else "Helvetica", size)
    if align == "center":
        chart.drawCentredString(x, y, value)
    elif align == "right":
        chart.drawRightString(x, y, value)
    else:
        chart.drawString(x, y, value)


def marker(
    chart: canvas.Canvas,
    x: float,
    y: float,
    kind: str,
    color: str,
    *,
    radius: float = 3.5,
) -> None:
    paint = HexColor(color)
    chart.setStrokeColor(paint)
    chart.setFillColor(paint)
    chart.setLineWidth(1.1)
    if kind == "circle":
        chart.circle(x, y, radius, stroke=1, fill=1)
    elif kind == "square":
        chart.rect(
            x - radius,
            y - radius,
            2 * radius,
            2 * radius,
            stroke=1,
            fill=1,
        )
    elif kind == "diamond":
        path = chart.beginPath()
        path.moveTo(x, y + radius * 1.25)
        path.lineTo(x + radius * 1.25, y)
        path.lineTo(x, y - radius * 1.25)
        path.lineTo(x - radius * 1.25, y)
        path.close()
        chart.drawPath(path, stroke=1, fill=1)
    elif kind == "triangle":
        path = chart.beginPath()
        path.moveTo(x, y + radius * 1.3)
        path.lineTo(x + radius * 1.2, y - radius)
        path.lineTo(x - radius * 1.2, y - radius)
        path.close()
        chart.drawPath(path, stroke=1, fill=1)
    else:
        chart.line(x - radius, y - radius, x + radius, y + radius)
        chart.line(x - radius, y + radius, x + radius, y - radius)


def line(
    chart: canvas.Canvas,
    points: list[tuple[float, float]],
    color: str,
    *,
    width: float = 1.6,
) -> None:
    chart.setStrokeColor(HexColor(color))
    chart.setLineWidth(width)
    path = chart.beginPath()
    path.moveTo(*points[0])
    for point in points[1:]:
        path.lineTo(*point)
    chart.drawPath(path, stroke=1, fill=0)


def axes(
    chart: canvas.Canvas,
    box: tuple[float, float, float, float],
    *,
    x_ticks: list[float],
    y_ticks: list[float],
    x_limits: tuple[float, float],
    y_limits: tuple[float, float],
    x_format: str = ".2f",
    y_format: str = ".2f",
) -> tuple:
    left, bottom, width, height = box

    def x_map(value: float) -> float:
        return left + (value - x_limits[0]) / (x_limits[1] - x_limits[0]) * width

    def y_map(value: float) -> float:
        return bottom + (value - y_limits[0]) / (y_limits[1] - y_limits[0]) * height

    chart.setLineWidth(0.7)
    for value in y_ticks:
        y = y_map(value)
        chart.setStrokeColor(GRID)
        chart.line(left, y, left + width, y)
        text(
            chart,
            left - 5,
            y - 2.5,
            format(value, y_format),
            size=6.7,
            align="right",
            color=MUTED,
        )
    chart.setStrokeColor(HexColor("#9CA3AF"))
    chart.line(left, bottom, left + width, bottom)
    chart.line(left, bottom, left, bottom + height)
    for value in x_ticks:
        x = x_map(value)
        chart.line(x, bottom, x, bottom - 3)
        text(
            chart,
            x,
            bottom - 14,
            format(value, x_format),
            size=6.7,
            align="center",
            color=MUTED,
        )
    return x_map, y_map


def legend(
    chart: canvas.Canvas,
    items: list[str],
    *,
    x: float,
    y: float,
    spacing: float,
) -> None:
    for index, label in enumerate(items):
        xpos = x + index * spacing
        marker(
            chart,
            xpos,
            y + 2,
            MARKERS[label],
            COLORS[label],
            radius=3.0,
        )
        text(chart, xpos + 7, y, label, size=7.2)


def new_chart(path: Path, width: float, height: float, title: str) -> canvas.Canvas:
    chart = canvas.Canvas(str(path), pagesize=(width, height))
    chart.setTitle(title)
    chart.setAuthor("Ali Senol")
    chart.setSubject("CoSQ final balanced TruthfulQA-MC analysis")
    chart.setFillColor(HexColor("#FFFFFF"))
    chart.rect(0, 0, width, height, stroke=0, fill=1)
    return chart


def finish(chart: canvas.Canvas) -> None:
    chart.showPage()
    chart.save()


def main_metrics(path: Path) -> None:
    width, height = 720, 270
    chart = new_chart(
        path,
        width,
        height,
        "Principal TruthfulQA-MC operating points",
    )
    text(
        chart,
        width / 2,
        height - 19,
        "Principal TruthfulQA-MC operating points (mean +/- SD across 11 models)",
        size=10.3,
        bold=True,
        align="center",
    )
    specs = (
        ("AA", "Answered accuracy", (0.80, 0.925), [0.80, 0.84, 0.88, 0.92]),
        ("coverage", "Coverage", (0.73, 1.02), [0.75, 0.85, 0.95, 1.00]),
        ("HR", "Wrong-commitment rate", (0.06, 0.15), [0.06, 0.09, 0.12, 0.15]),
    )
    panel_width = 205
    for panel, (metric_name, title, limits, y_ticks) in enumerate(specs):
        left = 45 + panel * 230
        bottom, plot_height = 54, 145
        means, sds = summaries(metric_name)
        _, y_map = axes(
            chart,
            (left, bottom, panel_width, plot_height),
            x_ticks=[],
            y_ticks=y_ticks,
            x_limits=(-0.5, 4.5),
            y_limits=limits,
        )
        text(
            chart,
            left + panel_width / 2,
            215,
            title,
            size=8.6,
            bold=True,
            align="center",
        )
        for index, (condition, label) in enumerate(PRINCIPAL):
            x = left + (index + 0.5) * panel_width / 5
            value = means[condition]
            error = sds[condition]
            y = y_map(value)
            chart.setStrokeColor(HexColor(COLORS[label]))
            chart.setLineWidth(0.9)
            chart.line(x, y_map(max(limits[0], value - error)), x, y_map(min(limits[1], value + error)))
            chart.line(x - 2.5, y_map(max(limits[0], value - error)), x + 2.5, y_map(max(limits[0], value - error)))
            chart.line(x - 2.5, y_map(min(limits[1], value + error)), x + 2.5, y_map(min(limits[1], value + error)))
            marker(chart, x, y, MARKERS[label], COLORS[label], radius=3.5)
            text(chart, x, y + 9, f"{value:.3f}", size=6.3, align="center")
            short = label.replace("-CoSQ", "")
            text(chart, x, bottom - 15, short, size=6.2, align="center", color=MUTED)
    finish(chart)


def risk_coverage(path: Path) -> None:
    width, height = 680, 350
    chart = new_chart(path, width, height, "Risk-coverage operating points")
    text(
        chart,
        width / 2,
        height - 18,
        "TruthfulQA-MC risk-coverage operating points",
        size=10.5,
        bold=True,
        align="center",
    )
    legend(
        chart,
        [
            "Grounded-CoSQ",
            "Critical-CoSQ",
            "Adaptive-CoSQ",
            "Direct",
            "CoT",
        ],
        x=78,
        y=307,
        spacing=115,
    )
    box = (70, 60, 560, 225)
    x_map, y_map = axes(
        chart,
        box,
        x_ticks=[0.65, 0.75, 0.85, 0.95, 1.00],
        y_ticks=[0.08, 0.10, 0.12, 0.14],
        x_limits=(0.63, 1.015),
        y_limits=(0.075, 0.14),
    )
    text(chart, 350, 23, "Coverage", size=8, align="center")
    chart.saveState()
    chart.translate(18, 173)
    chart.rotate(90)
    text(
        chart,
        0,
        0,
        "Unconditional wrong-commitment rate (HR)",
        size=8,
        align="center",
    )
    chart.restoreState()

    coverage, _ = summaries("coverage")
    hr, _ = summaries("HR")
    for family, pattern in FAMILY_CONDITIONS.items():
        conditions = [
            pattern.format(threshold=threshold)
            for threshold in THRESHOLDS
        ]
        points = [
            (x_map(coverage[condition]), y_map(hr[condition]))
            for condition in conditions
        ]
        line(chart, points, COLORS[family])
        for index, point in enumerate(points):
            marker(
                chart,
                point[0],
                point[1],
                MARKERS[family],
                COLORS[family],
                radius=3.3,
            )
            if index in (0, 4):
                offsets = {
                    ("Grounded-CoSQ", 0): (-2, 12),
                    ("Grounded-CoSQ", 4): (6, -12),
                    ("Critical-CoSQ", 0): (8, -15),
                    ("Critical-CoSQ", 4): (8, -13),
                    ("Adaptive-CoSQ", 0): (8, 11),
                    ("Adaptive-CoSQ", 4): (7, 10),
                }[(family, index)]
                text(
                    chart,
                    point[0] + offsets[0],
                    point[1] + offsets[1],
                    f"{THRESHOLDS[index] / 100:.2f}",
                    size=6.4,
                    color=HexColor(COLORS[family]),
                )
    for condition, label in (("direct_mc", "Direct"), ("cot_mc", "CoT")):
        marker(
            chart,
            x_map(coverage[condition]),
            y_map(hr[condition]),
            MARKERS[label],
            COLORS[label],
            radius=4.0,
        )
    text(
        chart,
        76,
        272,
        "Point labels indicate confidence thresholds.",
        size=6.7,
        color=MUTED,
    )
    finish(chart)


def threshold_ablation(path: Path) -> None:
    width, height = 720, 275
    chart = new_chart(path, width, height, "Threshold ablation")
    text(
        chart,
        width / 2,
        height - 18,
        "CoSQ confidence-threshold ablation on TruthfulQA-MC",
        size=10.2,
        bold=True,
        align="center",
    )
    legend(
        chart,
        ["Grounded-CoSQ", "Critical-CoSQ", "Adaptive-CoSQ"],
        x=175,
        y=235,
        spacing=145,
    )
    specs = (
        ("AA", "Answered accuracy", (0.86, 0.91), [0.86, 0.88, 0.90]),
        ("coverage", "Coverage", (0.78, 0.97), [0.80, 0.85, 0.90, 0.95]),
        ("HR", "Wrong-commitment rate", (0.075, 0.115), [0.08, 0.09, 0.10, 0.11]),
    )
    for panel, (metric_name, title, limits, y_ticks) in enumerate(specs):
        left = 46 + panel * 229
        bottom, plot_width, plot_height = 54, 199, 145
        x_map, y_map = axes(
            chart,
            (left, bottom, plot_width, plot_height),
            x_ticks=[0.50, 0.60, 0.70, 0.80, 0.90],
            y_ticks=y_ticks,
            x_limits=(0.48, 0.92),
            y_limits=limits,
        )
        text(
            chart,
            left + plot_width / 2,
            210,
            title,
            size=8.3,
            bold=True,
            align="center",
        )
        means, _ = summaries(metric_name)
        for family, pattern in FAMILY_CONDITIONS.items():
            values = [
                means[pattern.format(threshold=threshold)]
                for threshold in THRESHOLDS
            ]
            points = [
                (x_map(threshold / 100), y_map(value))
                for threshold, value in zip(THRESHOLDS, values)
            ]
            line(chart, points, COLORS[family], width=1.45)
            for point in points:
                marker(
                    chart,
                    point[0],
                    point[1],
                    MARKERS[family],
                    COLORS[family],
                    radius=2.8,
                )
        text(
            chart,
            left + plot_width / 2,
            23,
            "Confidence threshold",
            size=6.8,
            align="center",
            color=MUTED,
        )
    finish(chart)


def model_dotplot(
    path: Path,
    metric_name: str,
    title: str,
    x_limits: tuple[float, float],
    x_ticks: list[float],
) -> None:
    width, height = 720, 430
    chart = new_chart(path, width, height, title)
    text(
        chart,
        width / 2,
        height - 18,
        title,
        size=10.4,
        bold=True,
        align="center",
    )
    legend(
        chart,
        ["CoT", "Grounded-CoSQ", "Critical-CoSQ", "Adaptive-CoSQ"],
        x=138,
        y=389,
        spacing=130,
    )
    lookup = {
        (str(row["model_id"]), str(row["condition"])): float(row[metric_name])
        for row in ROWS
    }
    model_order = sorted(
        MODEL_NAMES,
        key=lambda model: lookup[(model, "cot_mc")],
        reverse=True,
    )
    conditions = (
        ("cot_mc", "CoT"),
        ("grounded_mc_mean090", "Grounded-CoSQ"),
        ("critical_mc_mean090", "Critical-CoSQ"),
        ("adaptive_mc_mean090", "Adaptive-CoSQ"),
    )
    left, bottom, plot_width, plot_height = 145, 55, 530, 300
    x_map, _ = axes(
        chart,
        (left, bottom, plot_width, plot_height),
        x_ticks=x_ticks,
        y_ticks=[],
        x_limits=x_limits,
        y_limits=(-0.5, 10.5),
    )
    row_height = plot_height / 11
    offsets = (7.0, 2.3, -2.3, -7.0)
    for index, model in enumerate(model_order):
        y = bottom + plot_height - (index + 0.5) * row_height
        if index % 2 == 0:
            chart.setFillColor(HexColor("#F9FAFB"))
            chart.rect(
                left,
                y - row_height / 2,
                plot_width,
                row_height,
                stroke=0,
                fill=1,
            )
        text(
            chart,
            left - 8,
            y - 2.5,
            MODEL_NAMES[model],
            size=7.1,
            align="right",
        )
        for offset, (condition, label) in zip(offsets, conditions):
            marker(
                chart,
                x_map(lookup[(model, condition)]),
                y + offset,
                MARKERS[label],
                COLORS[label],
                radius=3.0,
            )
    text(
        chart,
        left + plot_width / 2,
        23,
        (
            "Unconditional wrong-commitment rate (HR)"
            if metric_name == "HR"
            else "Coverage"
        ),
        size=8,
        align="center",
    )
    finish(chart)


def make_png(pdf: Path) -> None:
    converter = shutil.which("pdftoppm")
    if not converter:
        return
    subprocess.run(
        [
            converter,
            "-png",
            "-singlefile",
            "-r",
            "220",
            str(pdf),
            str(pdf.with_suffix("")),
        ],
        check=True,
        stdout=subprocess.DEVNULL,
        stderr=subprocess.DEVNULL,
    )


def main() -> None:
    OUT.mkdir(parents=True, exist_ok=True)
    outputs = {
        "fig1_main_metrics_compact.pdf": main_metrics,
        "fig2_risk_coverage.pdf": risk_coverage,
        "fig3_threshold_ablation.pdf": threshold_ablation,
    }
    for filename, builder in outputs.items():
        builder(OUT / filename)
    model_dotplot(
        OUT / "model_hr_corrected.pdf",
        "HR",
        "Model-level wrong-commitment rate at the principal operating points",
        (0.06, 0.21),
        [0.06, 0.09, 0.12, 0.15, 0.18, 0.21],
    )
    model_dotplot(
        OUT / "fig5_model_coverage.pdf",
        "coverage",
        "Model-level coverage at the principal operating points",
        (0.62, 1.01),
        [0.65, 0.75, 0.85, 0.95, 1.00],
    )
    generated = [
        OUT / "fig1_main_metrics_compact.pdf",
        OUT / "fig2_risk_coverage.pdf",
        OUT / "fig3_threshold_ablation.pdf",
        OUT / "model_hr_corrected.pdf",
        OUT / "fig5_model_coverage.pdf",
    ]
    for pdf in generated:
        make_png(pdf)
    (OUT / "figure_manifest.json").write_text(
        json.dumps(
            {
                "source": str(DATA.relative_to(MANUSCRIPT)),
                "models": 11,
                "conditions": 17,
                "outputs": [path.name for path in generated],
            },
            indent=2,
        )
        + "\n",
        encoding="utf-8",
    )
    print("Wrote five final TruthfulQA-MC figures as PDF and PNG.")


if __name__ == "__main__":
    main()


==> final_analysis/make_additional_analyses.py <==
"""Zero-cost analyses from the completed TruthfulQA-MC records.

Outputs confidence calibration/histograms, per-model HR deltas, category abstention
profiles, and a small exploratory failure-mode audit. No model/API calls are made.
"""
from __future__ import annotations

import csv, json, math, re
from collections import Counter, defaultdict
from pathlib import Path

ROOT = Path(__file__).resolve().parent
REPO = Path(r"E:\AcademicWorks\Makaleler\Papers After PostDoc\1002\cosq_cluade\cosq")
RUNS = []
for row in csv.DictReader((ROOT / "mc_full_all11.csv").open(encoding="utf-8")):
    if row["condition"] == "cot_mc":
        RUNS.append((row["model_id"], REPO / row["run_dir"]))
RUNS = list(dict(RUNS).items())
VARIANTS = ["grounded_mc_mean090", "critical_mc_mean090", "adaptive_mc_mean090"]
DISPLAY = {"grounded_mc_mean090": "Grounded-CoSQ", "critical_mc_mean090": "Critical-CoSQ", "adaptive_mc_mean090": "Adaptive-CoSQ"}


def load_jsonl(path):
    with path.open(encoding="utf-8") as f:
        return [json.loads(line) for line in f if line.strip()]


def answer_index(text):
    m = re.search(r"\b([A-Z])\b", (text or "").upper())
    return ord(m.group(1)) - 65 if m else None


def load_questions():
    out = {}
    with (REPO / "data" / "truthfulqa_mc1.jsonl").open(encoding="utf-8") as f:
        for line in f:
            x = json.loads(line); out[x["id"]] = x
    return out


def load_categories():
    out = {}
    p = ROOT / "TruthfulQA.csv"
    if not p.exists(): return out
    with p.open(encoding="utf-8-sig", newline="") as f:
        for r in csv.DictReader(f): out[r["Question"].strip()] = r["Category"].strip()
    return out


def write_csv(path, rows, fields):
    with path.open("w", encoding="utf-8", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields); w.writeheader(); w.writerows(rows)


def svg_text(s):
    return str(s).replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def write_histogram(values, out):
    W,H=1050,430; left,top,pw,ph,gap=55,45,290,270,28
    colors={"grounded_mc_mean090":"#0f766e","critical_mc_mean090":"#2563eb","adaptive_mc_mean090":"#9333ea"}
    parts=[f'<svg xmlns="http://www.w3.org/2000/svg" width="{W}" height="{H}"><rect width="100%" height="100%" fill="white"/><style>text{{font-family:Arial,sans-serif;fill:#1f2937}} .grid{{stroke:#e5e7eb;stroke-width:1}} .axis{{stroke:#9ca3af;stroke-width:1}}</style>']
    for pi,v in enumerate(VARIANTS):
        x0=left+pi*(pw+gap); bins=[0]*10
        for x in values[v]: bins[min(9,max(0,int(x*10)))] += 1
        mx=max(bins) or 1
        parts.append(f'<text x="{x0+pw/2}" y="25" text-anchor="middle" font-size="15" font-weight="bold">{DISPLAY[v]}</text>')
        for t in range(0,6):
            y=top+ph-t*ph/5; parts.append(f'<line class="grid" x1="{x0}" x2="{x0+pw}" y1="{y:.1f}" y2="{y:.1f}"/><text x="{x0-8}" y="{y+4:.1f}" text-anchor="end" font-size="10">{t*mx/5:.0f}</text>')
        for i,n in enumerate(bins):
            bh=n/mx*ph; x=x0+i*pw/10+2; parts.append(f'<rect x="{x:.1f}" y="{top+ph-bh:.1f}" width="{pw/10-4:.1f}" height="{bh:.1f}" fill="{colors[v]}" opacity=".82"/>')
            if pi==1: parts.append(f'<text x="{x+pw/20:.1f}" y="{top+ph+17}" text-anchor="middle" font-size="10">{i/10:.1f}</text>')
        parts.append(f'<line class="axis" x1="{x0}" x2="{x0}" y1="{top}" y2="{top+ph}"/><line class="axis" x1="{x0}" x2="{x0+pw}" y1="{top+ph}" y2="{top+ph}"/>')
    parts.append(f'<text x="{W/2}" y="405" text-anchor="middle" font-size="12">Aggregate confidence (committed records only)</text></svg>')
    out.write_text("\n".join(parts), encoding="utf-8")


def write_scatter(rows, out):
    W,H=720,480; x0,y0,pw,ph=70,40,590,330
    parts=[f'<svg xmlns="http://www.w3.org/2000/svg" width="{W}" height="{H}"><rect width="100%" height="100%" fill="white"/><style>text{{font-family:Arial,sans-serif;fill:#1f2937}} .grid{{stroke:#e5e7eb;stroke-width:1}} .axis{{stroke:#9ca3af;stroke-width:1}}</style><text x="360" y="24" text-anchor="middle" font-size="16" font-weight="bold">Per-model HR reduction versus CoT</text>']
    vals=[r["delta_hr"] for r in rows]; maxx=max([r["baseline_hr"] for r in rows]+[.2]); maxy=max(vals+[.08]);
    for t in range(0,5):
        x=x0+t*pw/4; v=t*maxx/4; parts.append(f'<line class="grid" x1="{x}" x2="{x}" y1="{y0}" y2="{y0+ph}"/><text x="{x}" y="{y0+ph+18}" text-anchor="middle" font-size="10">{v:.2f}</text>')
        y=y0+ph-t*ph/4; v=t*maxy/4; parts.append(f'<line class="grid" x1="{x0}" x2="{x0+pw}" y1="{y}" y2="{y}"/><text x="{x0-8}" y="{y+4}" text-anchor="end" font-size="10">{v:.2f}</text>')
    parts.append(f'<line class="axis" x1="{x0}" x2="{x0}" y1="{y0}" y2="{y0+ph}"/><line class="axis" x1="{x0}" x2="{x0+pw}" y1="{y0+ph}" y2="{y0+ph}"/>')
    for r in rows:
        x=x0+r["baseline_hr"]/maxx*pw; y=y0+ph-r["delta_hr"]/maxy*ph; parts.append(f'<circle cx="{x:.1f}" cy="{y:.1f}" r="5" fill="#0f766e"><title>{svg_text(r["model"])}: baseline={r["baseline_hr"]:.3f}, delta={r["delta_hr"]:.3f}</title></circle>'); parts.append(f'<text x="{x+7:.1f}" y="{y+3:.1f}" font-size="9">{svg_text(r["short"])}</text>')
    parts.append(f'<text x="360" y="425" text-anchor="middle" font-size="12">CoT HR (W/N)</text><text transform="translate(16,220) rotate(-90)" text-anchor="middle" font-size="12">HR reduction (CoT HR - Grounded HR)</text></svg>')
    out.write_text("\n".join(parts), encoding="utf-8")


def write_hr_pdf(rows, out):
    """Small dependency-free PDF replacement for the model HR PNG."""
    W,H=820,430; x0,y0,pw,ph=62,55,710,285
    conds=["cot_mc","grounded_mc_mean090","critical_mc_mean090","adaptive_mc_mean090"]
    labels=["CoT","Grounded","Critical","Adaptive"]
    colors=[(0.22,0.25,0.29),(0.06,0.46,0.43),(0.15,0.39,0.92),(0.58,0.20,0.67)]
    models=sorted({r["model_id"] for r in rows})
    by={(r["model_id"],r["condition"]):float(r["HR"]) for r in rows}
    ymax=max(by.values())*1.12; c=[]
    def esc(s): return str(s).replace('\\','\\\\').replace('(','\\(').replace(')','\\)')
    def text(x,y,s,size=8,bold=False): c.append(f"BT {'/F2' if bold else '/F1'} {size} Tf {x:.1f} {y:.1f} Td ({esc(s)}) Tj ET")
    def line(x1,y1,x2,y2,col=(.85,.87,.90),w=.5): c.append(f"{col[0]} {col[1]} {col[2]} RG {w} w {x1:.1f} {y1:.1f} m {x2:.1f} {y2:.1f} l S")
    def rect(x,y,w,h,col): c.append(f"{col[0]} {col[1]} {col[2]} rg {x:.1f} {y:.1f} {w:.1f} {h:.1f} re f")
    text(W/2,H-25,"Corrected model-level wrong-commitment rate (HR = W/N)",12,True)
    for t in range(5):
        y=y0+t*ph/4; val=t*ymax/4; line(x0,y,x0+pw,y); text(x0-8,y-3,f"{val:.2f}",7)
    line(x0,y0,x0,y0+ph); line(x0,y0,x0+pw,y0)
    group=pw/len(models)
    for i,m in enumerate(models):
        gx=x0+i*group+group*.13
        for j,k in enumerate(conds): rect(gx+j*group*.17,y0,group*.13,by[(m,k)]/ymax*ph,colors[j])
        text(x0+i*group+group*.5,y0-16,m.replace('_',' ')[:12],7)
    lx=62
    for lab,col in zip(labels,colors): rect(lx,H-55,9,9,col); text(lx+13,H-53,lab,8); lx+=135
    stream='\n'.join(c).encode('latin-1','replace'); objs=[b'<< /Type /Catalog /Pages 2 0 R >>',b'<< /Type /Pages /Kids [3 0 R] /Count 1 >>',f'<< /Type /Page /Parent 2 0 R /MediaBox [0 0 {W} {H}] /Resources << /Font << /F1 5 0 R /F2 6 0 R >> >> /Contents 4 0 R >>'.encode(),f'<< /Length {len(stream)} >>\nstream\n'.encode()+stream+b'\nendstream',b'<< /Type /Font /Subtype /Type1 /BaseFont /Helvetica >>',b'<< /Type /Font /Subtype /Type1 /BaseFont /Helvetica-Bold >>']; pdf=bytearray(b'%PDF-1.4\n'); offs=[0]
    for i,obj in enumerate(objs,1): offs.append(len(pdf)); pdf+=f'{i} 0 obj\n'.encode()+obj+b'\nendobj\n'
    xref=len(pdf); pdf+=f'xref\n0 {len(objs)+1}\n0000000000 65535 f \n'.encode(); pdf+=''.join(f'{o:010d} 00000 n \n' for o in offs[1:]).encode(); pdf+=f'trailer\n<< /Size {len(objs)+1} /Root 1 0 R >>\nstartxref\n{xref}\n%%EOF\n'.encode(); out.write_bytes(pdf)


def main():
    questions, categories = load_questions(), load_categories()
    records=[]
    for model, run in RUNS:
        for r in load_jsonl(run/"records.jsonl"):
            r["model_id"]=model; records.append(r)
    # Calibration and confidence histogram on committed answers only.
    calib=[]; hist=defaultdict(list); ece=[]
    for v in VARIANTS:
        vals=[]
        for r in records:
            if r["strategy"] != v or r.get("decision") != "answer": continue
            conf=r.get("meta",{}).get("aggregate_confidence")
            q=questions.get(r["question_id"]); idx=answer_index(r.get("answer_text"));
            if conf is None or q is None or idx is None: continue
            vals.append(float(conf)); correct=int(idx==q["gold_index"])
        hist[v]=vals
        n=len(vals); e=0
        for b in range(10):
            xs=[]; ys=[]
            for r in records:
                if r["strategy"] != v or r.get("decision") != "answer": continue
                conf=r.get("meta",{}).get("aggregate_confidence"); q=questions.get(r["question_id"]); idx=answer_index(r.get("answer_text"))
                if conf is None or q is None or idx is None: continue
                if min(9,int(float(conf)*10)) != b: continue
                xs.append(float(conf)); ys.append(int(idx==q["gold_index"]))
            if xs:
                mc=sum(xs)/len(xs); acc=sum(ys)/len(ys); gap=abs(mc-acc); e += len(xs)/n*gap
                calib.append({"variant":DISPLAY[v],"bin":f"{b/10:.1f}-{(b+1)/10:.1f}","n":len(xs),"mean_confidence":f"{mc:.6f}","empirical_accuracy":f"{acc:.6f}","abs_gap":f"{gap:.6f}"})
        ece.append({"variant":DISPLAY[v],"n_committed":n,"ECE":f"{e:.6f}","mean_confidence":f"{sum(vals)/n:.6f}"})
    write_csv(ROOT/"confidence_calibration.csv",calib,["variant","bin","n","mean_confidence","empirical_accuracy","abs_gap"])
    write_csv(ROOT/"confidence_ece_summary.csv",ece,["variant","n_committed","ECE","mean_confidence"])
    write_histogram(hist,ROOT/"confidence_histogram.svg")

    # Per-model delta HR, using the existing aggregate CSV (HR is W/N).
    data=list(csv.DictReader((ROOT/"mc_full_all11.csv").open(encoding="utf-8"))); by=defaultdict(dict)
    for r in data:
        if r["condition"] in ("cot_mc","grounded_mc_mean090"): by[r["model_id"]][r["condition"]]=float(r["HR"])
    scatter=[]
    for model,x in by.items():
        if len(x)==2: scatter.append({"model":model,"short":model.replace("_"," ").replace("-"," ")[:12],"baseline_hr":x["cot_mc"],"grounded_hr":x["grounded_mc_mean090"],"delta_hr":x["cot_mc"]-x["grounded_mc_mean090"]})
    write_csv(ROOT/"delta_hr_by_model.csv",scatter,["model","short","baseline_hr","grounded_hr","delta_hr"]); write_scatter(scatter,ROOT/"delta_hr_scatter.svg")
    write_hr_pdf(data, ROOT/"model_hr_corrected.pdf")

    # Category-level abstention profile, joined by exact question text.
    catrows=[]
    for v in VARIANTS:
        counts=defaultdict(lambda: [0,0,0])
        for r in records:
            if r["strategy"] != v: continue
            q=questions.get(r["question_id"]); cat=categories.get(q["question"].strip()) if q else None
            if not cat: continue
            counts[cat][0]+=1; counts[cat][1]+=int(r.get("decision")=="abstain"); counts[cat][2]+=int(r.get("decision")=="answer")
        for cat,(n,a,ans) in sorted(counts.items()): catrows.append({"variant":DISPLAY[v],"category":cat,"n_records":n,"abstentions":a,"abstention_rate":f"{a/n:.6f}","answered":ans})
    write_csv(ROOT/"abstention_by_category.csv",catrows,["variant","category","n_records","abstentions","abstention_rate","answered"])

    # Exploratory failure audit: first 20 wrong committed Grounded records.
    failures=[]
    for r in records:
        if r["strategy"] != "grounded_mc_mean090" or r.get("decision") != "answer": continue
        q=questions.get(r["question_id"]); idx=answer_index(r.get("answer_text"));
        if not q or idx is None or idx==q["gold_index"]: continue
        meta=r.get("meta",{}); conf=float(meta.get("aggregate_confidence",0)); certs=r.get("certainties",[]); n_unc=sum(c != "certain" for c in certs)
        if n_unc == 0: mode="high-confidence wrong commitment"
        elif conf >= .90: mode="mean gate passed despite uncertain item(s)"
        else: mode="other parser/decision anomaly"
        failures.append({"model":r["model_id"],"question_id":r["question_id"],"question":q["question"],"predicted_option":chr(65+idx),"gold_option":chr(65+q["gold_index"]),"aggregate_confidence":f"{conf:.3f}","n_needs":r.get("n_needs",0),"n_uncertain":n_unc,"failure_mode":mode})
        if len(failures)>=20: break
    write_csv(ROOT/"failure_modes_grounded20.csv",failures,list(failures[0]) if failures else ["model"])
    (ROOT/"additional_analyses.md").write_text("# Additional zero-cost analyses\n\nECE is computed on committed records only; abstained records are not probabilistic predictions. Category results are joined to the official TruthfulQA v0 question-category metadata by exact question text. The 20-record failure table is exploratory and descriptive, not an inferential annotation.\n\nOutputs: `confidence_ece_summary.csv`, `confidence_calibration.csv`, `confidence_histogram.svg`, `delta_hr_by_model.csv`, `delta_hr_scatter.svg`, `abstention_by_category.csv`, and `failure_modes_grounded20.csv`.\n",encoding="utf-8")
    print("additional analyses written")


if __name__ == "__main__": main()


==> final_analysis/summarize_nq_current.py <==
"""Aggregate the five completed current NQ runs and draw a compact model panel figure."""
from __future__ import annotations

import csv
import json
import math
from pathlib import Path
from statistics import mean, stdev

RUNS = [
    ("Llama 3 8B", Path(r"E:\AcademicWorks\Makaleler\Papers After PostDoc\1002\cosq_cluade\cosq\results\runs\2026-09-11T19-27-43Z__nq_current_llama3_8b__llama3-8b__847e97de9d36\stats.json")),
    ("Llama 4 Scout 17B", Path(r"E:\AcademicWorks\Makaleler\Papers After PostDoc\1002\cosq_cluade\cosq\results\runs\2026-09-11T20-07-29Z__nq_current_llama4_scout_17b__llama4_scout-17b__f0781629fcd4\stats.json")),
    ("Gemma 4 31B", Path(r"E:\AcademicWorks\Makaleler\Papers After PostDoc\1002\cosq_cluade\cosq\results\runs\2026-09-11T20-45-49Z__nq_current_gemma4_31b_it__gemma4_31b_it__ba4cef4a9255\stats.json")),
    ("GPT-OSS 20B", Path(r"E:\AcademicWorks\Makaleler\Papers After PostDoc\1002\cosq_cluade\cosq\results\runs\2026-09-11T21-24-20Z__nq_current_gpt_oss_20b__gpt-oss-20b__0427ae3fe0fd\stats.json")),
    ("GPT-5.5", Path(r"E:\AcademicWorks\Makaleler\Papers After PostDoc\1002\cosq_cluade\cosq\results\runs\2026-09-11T22-02-27Z__nq_current_gpt5_5__gpt5_5__70a8958b8acb\stats.json")),
]
CONDITIONS = [
    ("direct_nq", "Direct"),
    ("cot_nq", "CoT"),
    ("grounded_nq_mean090", "Grounded-CoSQ $\\tau=0.90$"),
    ("critical_nq_mean090", "Critical-CoSQ $\\tau=0.90$"),
    ("adaptive_nq_mean090", "Adaptive-CoSQ $\\tau=0.90$"),
]


def load_rows():
    rows = []
    for model, path in RUNS:
        data = json.loads(path.read_text(encoding="utf-8"))
        assert data["n_questions"] == 300
        for key, label in CONDITIONS:
            m = data["metrics"][key]
            rows.append({
                "model": model,
                "condition": key,
                "label": label.replace(" $\\tau=0.90$", " tau=0.90"),
                "AA": m["abstention_aware_accuracy"],
                "coverage": m["coverage"],
                "HR": m["hallucination_rate"],
                "abstention": m["abstention_rate"],
                "unparseable": m["unparseable_rate"],
            })
    return rows


def write_csv(rows, out):
    with out.open("w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def write_summary(rows, out):
    lines = [
        "# Current NQ-Short aggregation",
        "",
        "Five models, 300 questions per model, five conditions. Means and sample standard deviations are computed across models.",
        "",
        "| Condition | AA | Coverage | HR | Abstention | Unparseable |",
        "|---|---:|---:|---:|---:|---:|",
    ]
    for key, label in CONDITIONS:
        group = [r for r in rows if r["condition"] == key]
        vals = {name: [r[name] for r in group] for name in ("AA", "coverage", "HR", "abstention", "unparseable")}
        fmt = lambda x: f"{mean(x):.3f} +/- {stdev(x):.3f}"
        lines.append(f"| {label.replace(' $\\tau=0.90$', ' tau=0.90')} | {fmt(vals['AA'])} | {fmt(vals['coverage'])} | {fmt(vals['HR'])} | {fmt(vals['abstention'])} | {fmt(vals['unparseable'])} |")
    lines += [
        "",
        "Interpretation: AA is answered accuracy among committed answers. HR is the unconditional wrong-commitment rate W/N; the conditional answered error rate is 1-AA. NQ is secondary generalization evidence and is not pooled with TruthfulQA-MC.",
    ]
    out.write_text("\n".join(lines) + "\n", encoding="utf-8")


def svg_escape(s):
    return s.replace("&", "&amp;").replace("<", "&lt;").replace(">", "&gt;")


def write_svg(rows, out):
    # Self-contained vector figure; no plotting dependency is required.
    W, H = 1100, 560
    left, top, panel_w, panel_h, gap = 75, 75, 300, 380, 35
    colors = {"Direct": "#6b7280", "CoT": "#374151", "Grounded-CoSQ tau=0.90": "#0f766e", "Critical-CoSQ tau=0.90": "#2563eb", "Adaptive-CoSQ tau=0.90": "#9333ea"}
    metrics = [("AA", "Answered accuracy"), ("coverage", "Coverage"), ("HR", "Wrong-commitment rate (W/N)")]
    models = [m for m, _ in RUNS]
    labels = [r["label"] for r in rows if r["model"] == models[0]]
    out_lines = [f'<svg xmlns="http://www.w3.org/2000/svg" width="{W}" height="{H}" viewBox="0 0 {W} {H}">', '<rect width="100%" height="100%" fill="white"/>', '<style>text{font-family:Arial,sans-serif;fill:#1f2937} .small{font-size:12px} .axis{stroke:#9ca3af;stroke-width:1} .grid{stroke:#e5e7eb;stroke-width:1}</style>']
    for pi, (metric, title) in enumerate(metrics):
        x0 = left + pi * (panel_w + gap)
        y0 = top
        out_lines.append(f'<text x="{x0 + panel_w/2}" y="28" text-anchor="middle" font-size="16" font-weight="bold">{title}</text>')
        for tick in (0, .25, .5, .75, 1):
            y = y0 + panel_h - tick * panel_h
            out_lines.append(f'<line class="grid" x1="{x0}" x2="{x0+panel_w}" y1="{y:.1f}" y2="{y:.1f}"/>')
            out_lines.append(f'<text class="small" x="{x0-10}" y="{y+4:.1f}" text-anchor="end">{tick:.2f}</text>')
        out_lines.append(f'<line class="axis" x1="{x0}" x2="{x0}" y1="{y0}" y2="{y0+panel_h}"/><line class="axis" x1="{x0}" x2="{x0+panel_w}" y1="{y0+panel_h}" y2="{y0+panel_h}"/>')
        for i, model in enumerate(models):
            vals = [r[metric] for r in rows if r["model"] == model]
            x = x0 + 18 + i * ((panel_w - 36) / (len(models)-1))
            # connect the five conditions at each model, so model-level patterns remain visible.
            for j in range(len(vals)-1):
                y1 = y0 + panel_h - vals[j] * panel_h
                y2 = y0 + panel_h - vals[j+1] * panel_h
                out_lines.append(f'<line x1="{x:.1f}" y1="{y1:.1f}" x2="{x:.1f}" y2="{y2:.1f}" stroke="#cbd5e1" stroke-width="8"/>')
            for j, (val, label) in enumerate(zip(vals, labels)):
                y = y0 + panel_h - val * panel_h
                out_lines.append(f'<circle cx="{x:.1f}" cy="{y:.1f}" r="6" fill="{colors[label]}" stroke="white" stroke-width="1.5"><title>{svg_escape(model)}: {svg_escape(label)} = {val:.3f}</title></circle>')
            out_lines.append(f'<text class="small" transform="translate({x+4},{y0+panel_h+22}) rotate(35)">{svg_escape(model.replace(" ", "\\n"))}</text>')
    legend_y = H - 30
    lx = 65
    for label in labels:
        out_lines.append(f'<circle cx="{lx}" cy="{legend_y-4}" r="6" fill="{colors[label]}"/><text class="small" x="{lx+10}" y="{legend_y}">{svg_escape(label)}</text>')
        lx += 190
    out_lines.append('</svg>')
    out.write_text("\n".join(out_lines), encoding="utf-8")


def pdf_escape(s):
    return s.replace("\\", "\\\\").replace("(", "\\(").replace(")", "\\)")


def write_pdf(rows, out):
    """Write a dependency-free vector PDF with the same three-panel summary."""
    W, H = 792, 430
    left, top, panel_w, panel_h, gap = 58, 55, 205, 285, 22
    colors = {"Direct": (0.42, 0.45, 0.50), "CoT": (0.22, 0.25, 0.29), "Grounded-CoSQ tau=0.90": (0.06, 0.46, 0.43), "Critical-CoSQ tau=0.90": (0.15, 0.39, 0.92), "Adaptive-CoSQ tau=0.90": (0.58, 0.20, 0.67)}
    metrics = [("AA", "Answered accuracy"), ("coverage", "Coverage"), ("HR", "Answered error rate")]
    models = [m for m, _ in RUNS]
    labels = [r["label"] for r in rows if r["model"] == models[0]]
    c = []
    def text(x, y, s, size=8, bold=False, anchor="left"):
        font = "/F2" if bold else "/F1"
        dx = 0 if anchor == "left" else (-len(s) * size * (0.28 if anchor == "middle" else 0.55))
        c.append(f"BT {font} {size} Tf {x+dx:.1f} {y:.1f} Td ({pdf_escape(s)}) Tj ET")
    def line(x1, y1, x2, y2, color=(0.75,0.78,0.82), width=0.6):
        c.append(f"{color[0]} {color[1]} {color[2]} RG {width} w {x1:.1f} {y1:.1f} m {x2:.1f} {y2:.1f} l S")
    def rect(x, y, w, h, color):
        c.append(f"{color[0]} {color[1]} {color[2]} rg {x:.1f} {y:.1f} {w:.1f} {h:.1f} re f")
    for pi, (metric, title) in enumerate(metrics):
        x0, y0 = left + pi * (panel_w + gap), top
        text(x0 + panel_w/2, H-28, title, 11, True, "middle")
        for tick in (0, .25, .5, .75, 1):
            y = y0 + tick * panel_h
            line(x0, y, x0 + panel_w, y, (0.90,0.91,0.93), 0.45)
            text(x0-8, y-3, f"{tick:.2f}", 7, False, "right")
        line(x0, y0, x0, y0+panel_h)
        line(x0, y0, x0+panel_w, y0)
        for i, model in enumerate(models):
            vals = [r[metric] for r in rows if r["model"] == model]
            x = x0 + 13 + i * ((panel_w-26)/(len(models)-1))
            for j, val in enumerate(vals):
                y = y0 + val * panel_h
                col = colors[labels[j]]
                xbar = x - 18 + j * 9
                rect(xbar, y0, 7, max(1.2, y-y0), col)
            short = ["L3", "L4", "G4", "O20", "G5.5"][i]
            text(x, y0-16, short, 7, False, "middle")
    legend_y = 21
    lx = 48
    for label in labels:
        col = colors[label]
        rect(lx, legend_y-2, 8, 8, col)
        text(lx+12, legend_y, label, 7)
        lx += 145
    stream = "\n".join(c).encode("latin-1", "replace")
    objects = [b"<< /Type /Catalog /Pages 2 0 R >>", b"<< /Type /Pages /Kids [3 0 R] /Count 1 >>", f"<< /Type /Page /Parent 2 0 R /MediaBox [0 0 {W} {H}] /Resources << /Font << /F1 5 0 R /F2 6 0 R >> >> /Contents 4 0 R >>".encode(), f"<< /Length {len(stream)} >>\nstream\n".encode()+stream+b"\nendstream", b"<< /Type /Font /Subtype /Type1 /BaseFont /Helvetica >>", b"<< /Type /Font /Subtype /Type1 /BaseFont /Helvetica-Bold >>"]
    pdf = bytearray(b"%PDF-1.4\n")
    offsets = [0]
    for i, obj in enumerate(objects, 1):
        offsets.append(len(pdf)); pdf += f"{i} 0 obj\n".encode() + obj + b"\nendobj\n"
    xref = len(pdf); pdf += f"xref\n0 {len(objects)+1}\n0000000000 65535 f \n".encode()
    for off in offsets[1:]: pdf += f"{off:010d} 00000 n \n".encode()
    pdf += f"trailer\n<< /Size {len(objects)+1} /Root 1 0 R >>\nstartxref\n{xref}\n%%EOF\n".encode()
    out.write_bytes(pdf)


def main():
    root = Path(__file__).resolve().parent
    rows = load_rows()
    write_csv(rows, root / "nq_current_model_panel.csv")
    write_summary(rows, root / "nq_current_summary.md")
    write_svg(rows, root / "nq_current_model_panel.svg")
    write_pdf(rows, root / "nq_current_model_panel.pdf")
    print("wrote", root / "nq_current_model_panel.csv")
    print("wrote", root / "nq_current_summary.md")
    print("wrote", root / "nq_current_model_panel.svg")
    print("wrote", root / "nq_current_model_panel.pdf")


if __name__ == "__main__":
    main()

